Backward-angle electroproduction of $\eta'$ mesons off protons at $W=2.13~\text{GeV}$ and $Q^{2}=0.46~\left(\text{GeV}/c\right)^{2}$

The electroproduction of $\eta '$ mesons from a $\mathrm{^{1}H}$ target at $W=2.13~\text{GeV}$, $Q^{2} = 0.46~\left( \text{GeV}/c\right)^{2}$ and $\cos \theta^{\text{CM}}_{\gamma^{*}\eta'} \approx -1$ has been experimentally measured. The differential cross section of virtual-photoproduction has been obtained as $4.4 \pm 0.8 ~\left( \text{stat.} \right) \pm 0.4 ~\left( \text{sys.} \right)~ \text{nb/sr}$ in the One-Photon-Exchange Approximation. This value is one-sixth of that of real-photoproduction at backward angles. A comparison with newly-developed isobar model calculations not only shows validity of the theoretical framewark employed, but also imposes new constrains on coupling strength between the $\eta'p$ final state and nucleon resonances.

==> compile.sh <==
#!/bin/bash

rm -f *.gz
rm -f *.aux
rm -f *.log
rm -f *.lof
rm -f *.lot
rm -f *.toc
rm -f *.dvi
rm -f *.bbl
rm -f *.bcf
rm -f *.blg
rm -f *.xml
latexmk -pdf -interaction=nonstopmode Author_tex.tex
latexmk -pdf -interaction=nonstopmode Author_tex.tex
latexmk -pdf -interaction=nonstopmode Author_tex.tex

# 現在の日付をYYYYMMDD形式で取得
DATE_STR=$(date +%Y%m%d)

# 新しいファイル名
DST_FILE="AKIYAMA_PTEP_v${DATE_STR}.pdf"

# ファイル名を変更
mv -f Author_tex.pdf "$DST_FILE"
rm -f *.gz
rm -f *.aux
#rm -f *.log
rm -f *.lof
rm -f *.lot
rm -f *.toc
rm -f *.dvi
rm -f *.bbl
rm -f *.bcf
rm -f *.blg
rm -f *.xml
#rm -rf ./pictures/*-eps-converted-to.pdf
date

